The Algebraic Degree of Coupled Oscillators

Approximating periodic solutions to the coupled Duffing equations amounts to solving a system of polynomial equations. The number of complex solutions measures the algebraic complexity of this approximation problem. Using the theory of Khovanskii bases, we show that this number is given by the volume of a certain polytope. We also show how to compute all solutions using numerical nonlinear algebra.

==> anc/experiment1/cache_1.jl <==

struct OscillatorCache{T₁, T₂<:Tracker}
        s::Vector{ComplexF64}
        tracker_step_1::T₁
        tracker_step_2::T₂
end


==> anc/experiment1/experiment_1.jl <==
using HomotopyContinuation, LinearAlgebra
import Base.Iterators: product

include("cache_1.jl")

## Define N = number of oscillators
N = 2
M = 2(N+3)N
println("N = $N")
println("5^N = $(5^N)")

## Start Parameters p₀
p₀ = [randn(ComplexF64, 8) for _ in 1:N]

## Middle Parameters p₁
p₁ = [zeros(8*N); randn(ComplexF64, M-N*8)]

## Target Parameters p
p = randn(Float64, M)

## Start System
time = @elapsed include("start_system_1.jl")
println("setting up start system = $time seconds\n")

## Target system
include("target_system_1.jl")

## Tracking


@var t

F₁ = System(F([u;v], [vcat(p₀...); zeros(M-N*8)] + (1-t) .* p₁),
        variables = [u;v], parameters = [t])
F₂ = System(F([u;v], t.*p₁ + (1-t) .* p),
        variables = [u;v], parameters = [t])
tracker₁ = Tracker(ParameterHomotopy(F₁, [1], [0]))
tracker₂ = Tracker(ParameterHomotopy(F₂, [1], [0]))

start_solution_iterator = Iterators.product(S...)

println("\n Solving Target System")
include("homotopy_1.jl")

cache = OscillatorCache(zeros(ComplexF64, 2*N), tracker₁, tracker₂)

X = Vector{Union{Vector{ComplexF64}, Nothing}}()
time = @elapsed for x in start_solution_iterator
           push!(X, oscillator_track(x, cache))
    end
println("solving target system = $time seconds\n")
success_rate = 1 - count(X .== nothing)/5^N
println("success rate = $success_rate\n")


#


==> anc/experiment1/homotopy_1.jl <==

function oscillator_track(x::NTuple{N, Vector{ComplexF64}}, cache::OscillatorCache)
        s = cache.s
        for (j,xᵢ) in enumerate(x)
                s[j] = xᵢ[1]
                s[N+j] = xᵢ[2]
        end
        T = cache.tracker_step_1
        track!(T, s, 1, 0)
        s = T.state.x
        T = cache.tracker_step_2
        res = track!(T, s, 1, 0)
        if is_success(res)
                return copy(T.state.x)
        end
        nothing
end


==> anc/experiment1/start_system_1.jl <==
println("\n Computing Start System")
## Start System
@var u₀, v₀
@var a₀[1:4], b₀[1:4]
n² = u₀^2 + v₀^2

f = a₀[1]*n²*u₀ + a₀[2]*u₀ + a₀[3]*v₀ + a₀[4]
g = b₀[1]*n²*v₀ + b₀[2]*u₀ + b₀[3]*v₀ + b₀[4]
variables₀ = [u₀; v₀]
parameters₀ = [a₀; b₀]

Start_System = System([f;g],
        variables = variables₀,
        parameters = parameters₀)

## Start solutions
p_single = randn(ComplexF64, 8)
S₀ = solve(Start_System, target_parameters = p_single,
show_progress = false)

S = solve(Start_System,
        solutions(S₀),
        start_parameters = p_single,
        target_parameters = p₀,
        transform_result = (R,pᵢ) -> solutions(R),
        show_progress = false)


==> anc/experiment1/target_system_1.jl <==
@var u[1:N], v[1:N]
@var a[1:4, 1:N], b[1:4, 1:N]
@var c[1:N, 1:N], d[1:N, 1:N]
params = [vcat([[a[:,i]; b[:,i]] for i in 1:N]...);
             [c[i,j] for i in 1:N, j=1:N if i!=j];
             [d[i,j] for i in 1:N, j=1:N if i!=j]]

C = map(product(1:N, 1:N)) do (i,j)
        if i == j
                0
        else
                c[i,j]
        end
end
D = map(product(1:N, 1:N)) do (i,j)
        if i == j
                0
        else
                d[i,j]
        end
end

fs = [subs(f,
        variables₀ => [u[i], v[i]],
        parameters₀ => [a[:,i]; b[:,i]]) for i in 1:N]
gs = [subs(g,
        variables₀ => [u[i], v[i]],
        parameters₀ => [a[:,i]; b[:,i]]) for i in 1:N]

F = System([fs + C*v; gs + D*u],
        variables = [u;v],
        parameters = params)


==> anc/experiment2/cache_2.jl <==

struct OscillatorCache{T<:Tracker}
        s::Vector{ComplexF64}
        tracker::T
end


==> anc/experiment2/experiment_2.jl <==
using HomotopyContinuation, LinearAlgebra
import Base.Iterators: product

include("cache_2.jl")

## Define N = number of oscillators
N = 2
M = 2(N+3)N
println("N = $N")
println("5^N = $(5^N)")

## Target Parameters p
p = randn(Float64, M)

## Start Parameters p₀
p₀ = [p[8*(i-1)+1:8*i] for i in 1:N]

## Start System
time = @elapsed include("start_system_2.jl")
println("setting up start system = $time seconds\n")

## Target system
include("target_system_2.jl")

## Tracking
@var t
q = p[8*N+1:M]
F = System(F([u;v], [vcat(p₀...); (1-t).*q]),
        variables = [u;v], parameters = [t])
tracker = Tracker(ParameterHomotopy(F, [1], [0]))

start_solution_iterator = Iterators.product(S...)

println("\n Solving Target System")
include("homotopy_2.jl")

cache = OscillatorCache(zeros(ComplexF64, 2*N), tracker)

X = Vector{Union{Vector{ComplexF64}, Nothing}}()
time = @elapsed for x in start_solution_iterator
           push!(X, oscillator_track(x, cache))
    end
println("solving target system = $time seconds\n")
success_rate = 1 - count(X .== nothing)/5^N
println("success rate = $success_rate\n")


==> anc/experiment2/homotopy_2.jl <==

function oscillator_track(x::NTuple{N, Vector{ComplexF64}}, cache::OscillatorCache)
        s = cache.s
        for (j,xᵢ) in enumerate(x)
                s[j] = xᵢ[1]
                s[N+j] = xᵢ[2]
        end
        T = cache.tracker
        track!(T, s, 1, 0)
        res = track!(T, s, 1, 0)
        if is_success(res)
                return copy(T.state.x)
        end
        nothing
end


==> anc/experiment2/start_system_2.jl <==
println("\n Computing Start System")
## Start System
@var u₀, v₀
@var a₀[1:4], b₀[1:4]
n² = u₀^2 + v₀^2

f = a₀[1]*n²*u₀ + a₀[2]*u₀ + a₀[3]*v₀ + a₀[4]
g = b₀[1]*n²*v₀ + b₀[2]*u₀ + b₀[3]*v₀ + b₀[4]
variables₀ = [u₀; v₀]
parameters₀ = [a₀; b₀]

Start_System = System([f;g],
        variables = variables₀,
        parameters = parameters₀)

## Start solutions
p_single = randn(ComplexF64, 8)
S₀ = solve(Start_System, target_parameters = p_single,
show_progress = false)

S = solve(Start_System,
        solutions(S₀),
        start_parameters = p_single,
        target_parameters = p₀,
        transform_result = (R,pᵢ) -> solutions(R),
        show_progress = false)


==> anc/experiment2/target_system_2.jl <==
@var u[1:N], v[1:N]
@var a[1:4, 1:N], b[1:4, 1:N]
@var c[1:N, 1:N], d[1:N, 1:N]
params = [vcat([[a[:,i]; b[:,i]] for i in 1:N]...);
             [c[i,j] for i in 1:N, j=1:N if i!=j];
             [d[i,j] for i in 1:N, j=1:N if i!=j]]

C = map(product(1:N, 1:N)) do (i,j)
        if i == j
                0
        else
                c[i,j]
        end
end
D = map(product(1:N, 1:N)) do (i,j)
        if i == j
                0
        else
                d[i,j]
        end
end

fs = [subs(f,
        variables₀ => [u[i], v[i]],
        parameters₀ => [a[:,i]; b[:,i]]) for i in 1:N]
gs = [subs(g,
        variables₀ => [u[i], v[i]],
        parameters₀ => [a[:,i]; b[:,i]]) for i in 1:N]

F = System([fs + C*v; gs + D*u],
        variables = [u;v],
        parameters = params)

